CSS-LM: A Contrastive Framework for Semi-supervised Fine-tuning of Pre-trained Language Models

Fine-tuning pre-trained language models (PLMs) has demonstrated its effectiveness on various downstream NLP tasks recently. However, in many low-resource scenarios, the conventional fine-tuning strategies cannot sufficiently capture the important semantic features for downstream tasks. To address this issue, we introduce a novel framework (named "CSS-LM") to improve the fine-tuning phase of PLMs via contrastive semi-supervised learning. Specifically, given a specific task, we retrieve positive and negative instances from large-scale unlabeled corpora according to their domain-level and class-level semantic relatedness to the task. We then perform contrastive semi-supervised learning on both the retrieved unlabeled and original labeled instances to help PLMs capture crucial task-related semantic features. The experimental results show that CSS-LM achieves better results than the conventional fine-tuning strategy on a series of downstream tasks with few-shot settings, and outperforms the latest supervised contrastive fine-tuning strategies. Our datasets and source code will be available to provide more details.

==> TKDE_ CSS-LM_ Contrastive Semi-supervised Fine-tuning of Pre-trained Language Models/run.sh <==
pdflatex $1.tex
bibtex $1.aux
pdflatex $1.tex
pdflatex $1.tex

rm $1.ilg
rm $1.toc
rm $1.aux
rm $1.out


==> run.sh <==
pdflatex $1.tex
bibtex $1.aux
pdflatex $1.tex
pdflatex $1.tex

rm $1.ilg
rm $1.toc
rm $1.aux
rm $1.out

